Energetic particle loss mechanisms in reactor-scale equilibria close to quasisymmetry

Collisionless physics primarily determines the transport of fusion-born alpha particles in 3D equilibria. Several transport mechanisms have been implicated in stellarator configurations, including stochastic diffusion due to class transitions, ripple trapping, and banana drift-convective orbits. Given the guiding center dynamics in a set of six quasihelical and quasiaxisymmetric equilibria, we perform a classification of trapping states and transport mechanisms. In addition to banana drift convection and ripple transport, we observe substantial non-conservation of the parallel adiabatic invariant which can cause losses through diffusive banana tip motion. Furthermore, many lost trajectories undergo transitions between trapping classes on longer time scales, either with periodic or irregular behavior. We discuss possible optimization strategies for each of the relevant transport mechanisms. We perform a comparison between fast ion losses and metrics for the prevalence of mechanisms such as banana-drift convection [1], transitioning orbits, and wide orbit widths. Quasihelical configurations are found to have natural protection against ripple-trapping and diffusive banana tip motion leading to a reduction in prompt losses.

==> aten_967_short_old.py <==
import numpy as np
from simsopt.field.boozermagneticfield import BoozerRadialInterpolant, InterpolatedBoozerField
from simsopt.mhd import Vmec
from Plotting_talk import compute_summary, plot_one_trajectory, classify_one
font = {'size'   : 16}
matplotlib.rc('font', **font)
import matplotlib.pyplot as plt
from simsopt.util.constants import ALPHA_PARTICLE_MASS, FUSION_ALPHA_PARTICLE_ENERGY,ALPHA_PARTICLE_CHARGE

directory = '../../../December_2021/20211231_proc_data/ATEN/proc_combined_s_min/'
filename = directory+'wout_aten_v444_b586_000_000000.nc'
im = 967
plotname = 'aten_967'
first_color = 'red'
last_color = 'red'
first_bounce=1015
Nbounce=21
energy_fac = 1

## Magnetic field setup

vmec = Vmec(filename)

order = 3
bri = BoozerRadialInterpolant(vmec,order,mpol=16,ntor=16)

nfp = vmec.wout.nfp
degree = 3
srange = (0, 1, 20)
thetarange = (0, np.pi, 20)
zetarange = (0, 2*np.pi/nfp, 20)
field = InterpolatedBoozerField(bri, degree, srange, thetarange, zetarange, True, nfp=nfp, stellsym=True)

dchimin1 = 0
dchimin2 = np.pi/2
dchimax = 1.25*2*np.pi
mean_chi_min = 0.04
M = 1
N = -vmec.wout.nfp
chi0 = 0

## Indices setup

gc_tys = np.loadtxt(directory+'gc_tys_'+str(im)+'.txt')
t_tys = gc_tys[:,0]
s_tys = gc_tys[:,1]
thetas_tys = gc_tys[:,2]
zetas_tys = gc_tys[:,3]
vpar_tys = gc_tys[:,4]

# Load in text files. You can uncomment the ones you need to use
indices = np.loadtxt(directory+'indices_'+str(im)+'.txt')
dtheta = np.loadtxt(directory+'dtheta_'+str(im)+'.txt')
dzeta = np.loadtxt(directory+'dzeta_'+str(im)+'.txt')

dchi = M * dtheta + N * dzeta
if (np.ndim(dchi)==0):
    dchi = np.asarray([dchi])

mean_chis = []
for i in range(1,len(indices)):
    length = len(gc_tys[int(indices[i-1]):int(indices[i]+1),0])
    thetas_segment = thetas_tys[int(indices[i-1]):int(indices[i]+1)]
    zetas_segment = zetas_tys[int(indices[i-1]):int(indices[i]+1)]
    chis_segment = M * thetas_segment + N * zetas_segment - chi0
    mean_chi = (np.mod(np.mean(chis_segment),2*np.pi))/(2*np.pi)
    if (mean_chi > 0.5):
        mean_chi = 1 - mean_chi
    mean_chis.append(mean_chi)

banana, trapped, passing = classify_one(mean_chis,dchi,dchimin1,dchimin2,dchimax,mean_chi_min)

indices = np.loadtxt(directory+'indices_'+str(im)+'.txt')
len_indices = indices.size

## time-s figure
matplotlib.rcParams.update({'font.size': 20})

if (first_bounce == 0):
    t_min = t_tys[0]
else:
    t_min = t_tys[int(indices[first_bounce-1])]
t_max = t_tys[int(indices[first_bounce+Nbounce-1])]

fig = plt.figure()
ax = plt.axes(xlim=(t_min, t_max), ylim=(0,1))
plt.xlabel('time [s]')
plt.ylabel('s')
plt.tight_layout()

lines=[[]]
for i in range(first_bounce,first_bounce+Nbounce):
    if (i == 0):
        color = first_color
    elif (i < len(indices) and i > 0):
        if (banana[i-1]):
            color = 'green'
        elif (trapped[i-1]):
            color = 'blue'
        elif (passing[i-1]):
            color = 'red'
    else:
        color = last_color
    if (i == 0):
        s_segmentm = s_tys[0:int(indices[0]+1)]
        thetas_segmentm = thetas_tys[0:int(indices[0]+1)]
        zetas_segmentm = zetas_tys[0:int(indices[0]+1)]
        t_segmentm = t_tys[0:int(indices[0]+1)]
        vpar_segmentm = vpar_tys[0:int(indices[0]+1)]
    elif (i < len(indices)):
        s_segmentm = s_tys[int(indices[i-1]):(int(indices[i])+1)]
        thetas_segmentm = thetas_tys[int(indices[i-1]):(int(indices[i])+1)]
        zetas_segmentm = zetas_tys[int(indices[i-1]):(int(indices[i])+1)]
        t_segmentm = t_tys[int(indices[i-1]):(int(indices[i])+1)]
        vpar_segmentm = vpar_tys[int(indices[i-1]):(int(indices[i])+1)]
    else:
        s_segmentm = s_tys[int(indices[-1])::]
        thetas_segmentm = thetas_tys[int(indices[-1])::]
        zetas_segmentm = zetas_tys[int(indices[-1])::]
        t_segmentm = t_tys[int(indices[-1])::]
        vpar_segmentm = vpar_tys[int(indices[-1])::]
    #create next segment with new color
    # newsegm, = ax.plot(t_segmentm,s_segmentm,color)
    plt.plot(t_segmentm,s_segmentm,color)
    #append new segment to previous list
    # lines.append(lines[-1] + [newsegm])

#animate list of line segments
# anim = ArtistAnimation(fig, lines, interval = 300)

# anim.save('ariescs_415_s.gif', writer='imagemagick')
plt.savefig(plotname+'_s.png')
## x-y figure

theta_grid = np.linspace(0,2*np.pi,100)
x_circle1 = np.sqrt(0.3)*np.cos(theta_grid)
y_circle1 = np.sqrt(0.3)*np.sin(theta_grid)
x_circle2 = np.cos(theta_grid)
y_circle2 = np.sin(theta_grid)

fig = plt.figure()
ax = plt.axes(xlim=(-1.1, 1.1), ylim=(-1.1, 1.1))
plt.xlabel(r'$\sqrt{s}\cos(\theta-N\zeta)$')
plt.ylabel(r'$\sqrt{s}\sin(\theta-N\zeta)$')
ax = plt.gca()
ax.set_aspect('equal')
plt.tight_layout()
plt.plot(x_circle1,y_circle1,linestyle='-.',color='black')
plt.plot(x_circle2,y_circle2,linestyle='-.',color='black')

lines=[[]]
for i in range(first_bounce,first_bounce+Nbounce):
    if (i == 0):
        color = first_color
    elif (i < len(indices) and i > 0):
        if (banana[i-1]):
            color = 'green'
        elif (trapped[i-1]):
            color = 'blue'
        elif (passing[i-1]):
            color = 'red'
    else:
        color = last_color
    if (i == 0):
        s_segmentm = s_tys[0:int(indices[0]+1)]
        thetas_segmentm = thetas_tys[0:int(indices[0]+1)]
        zetas_segmentm = zetas_tys[0:int(indices[0]+1)]
        t_segmentm = t_tys[0:int(indices[0]+1)]
        vpar_segmentm = vpar_tys[0:int(indices[0]+1)]
    elif (i < len(indices)):
        s_segmentm = s_tys[int(indices[i-1]):(int(indices[i])+1)]
        thetas_segmentm = thetas_tys[int(indices[i-1]):(int(indices[i])+1)]
        zetas_segmentm = zetas_tys[int(indices[i-1]):(int(indices[i])+1)]
        t_segmentm = t_tys[int(indices[i-1]):(int(indices[i])+1)]
        vpar_segmentm = vpar_tys[int(indices[i-1]):(int(indices[i])+1)]
    else:
        s_segmentm = s_tys[int(indices[-1])::]
        thetas_segmentm = thetas_tys[int(indices[-1])::]
        zetas_segmentm = zetas_tys[int(indices[-1])::]
        t_segmentm = t_tys[int(indices[-1])::]
        vpar_segmentm = vpar_tys[int(indices[-1])::]
    x = np.sqrt(s_segmentm) * np.cos(thetas_segmentm+N*zetas_segmentm)
    y = np.sqrt(s_segmentm) * np.sin(thetas_segmentm+N*zetas_segmentm)
    #create next segment with new color
    # newsegm, = ax.plot(x,y,color)
    plt.plot(x,y,color)
    #append new segment to previous list
    # if (i < 1):
    #     lines.append(lines[-1] + [newsegm])
    # else:
    #     lines.append(lines[-1][-1:] + [newsegm])

#animate list of line segments
# anim = ArtistAnimation(fig, lines, interval = 300)

# anim.save('ariescs_415_poloidal.gif', writer='imagemagick')
plt.savefig(plotname+'_poloidal.png')
## X-Y

points = np.zeros((len(theta_grid),3))
points[:,0] = 0
points[:,1] = 0
points[:,2] = theta_grid
field.set_points(points)

R = field.R()[:,0]
Z = field.Z()[:,0]
nu = field.nu()[:,0]
phi = theta_grid - nu
X_axis = R * np.cos(phi)
Y_axis = R * np.sin(phi)

fig = plt.figure()
plt.plot(X_axis,Y_axis,linestyle='-.',color='black')
plt.xlabel('X')
plt.ylabel('Y')
ax=plt.gca()
ax.set_aspect('equal')
plt.tight_layout()

lines=[[]]
for i in range(first_bounce,first_bounce+Nbounce):
    if (i == 0):
        color = first_color
    elif (i < len(indices) and i > 0):
        if (banana[i-1]):
            color = 'green'
        elif (trapped[i-1]):
            color = 'blue'
        elif (passing[i-1]):
            color = 'red'
    else:
        color = last_color
    if (i == 0):
        s_segmentm = s_tys[0:int(indices[0]+1)]
        thetas_segmentm = thetas_tys[0:int(indices[0]+1)]
        zetas_segmentm = zetas_tys[0:int(indices[0]+1)]
        t_segmentm = t_tys[0:int(indices[0]+1)]
        vpar_segmentm = vpar_tys[0:int(indices[0]+1)]
    elif (i < len(indices)):
        s_segmentm = s_tys[int(indices[i-1]):(int(indices[i])+1)]
        thetas_segmentm = thetas_tys[int(indices[i-1]):(int(indices[i])+1)]
        zetas_segmentm = zetas_tys[int(indices[i-1]):(int(indices[i])+1)]
        t_segmentm = t_tys[int(indices[i-1]):(int(indices[i])+1)]
        vpar_segmentm = vpar_tys[int(indices[i-1]):(int(indices[i])+1)]
    else:
        s_segmentm = s_tys[int(indices[-1])::]
        thetas_segmentm = thetas_tys[int(indices[-1])::]
        zetas_segmentm = zetas_tys[int(indices[-1])::]
        t_segmentm = t_tys[int(indices[-1])::]
        vpar_segmentm = vpar_tys[int(indices[-1])::]
    points = np.zeros((len(s_segmentm),3))
    points[:,0] = s_segmentm
    points[:,1] = thetas_segmentm
    points[:,2] = zetas_segmentm
    field.set_points(points)
    R = field.R()[:,0]
    Z = field.Z()[:,0]
    nu = field.nu()[:,0]
    phi = zetas_segmentm - nu
    X = R * np.cos(phi)
    Y = R * np.sin(phi)
    #create next segment with new color
    # newsegm, = ax.plot(X,Y,color)
    plt.plot(X,Y,color)
    #append new segment to previous list
    # if (i < 1):
    #     lines.append(lines[-1] + [newsegm])
    # else:
    #     lines.append(lines[-1][-1:] + [newsegm])

#animate list of line segments
# anim = ArtistAnimation(fig, lines, interval = 300)

# anim.save('ariescs_415_X_Y.gif', writer='imagemagick')
plt.savefig(plotname+'_X_Y.png')

Ekin=energy_fac*FUSION_ALPHA_PARTICLE_ENERGY # Alpha particle energy
mass=ALPHA_PARTICLE_MASS # Alpha particle mass
vpar0 = np.sqrt(2*Ekin/mass)

plt.figure(5)
plt.figure(6)

dzeta = np.loadtxt(directory+'dzeta_'+str(im)+'.txt')
dtheta = np.loadtxt(directory+'dtheta_'+str(im)+'.txt')
ds = np.loadtxt(directory+'ds_'+str(im)+'.txt')
# Compute change in toroidal angle in full bounce trajectory
dzetab = np.zeros_like(dzeta)
dthetab = np.zeros_like(dtheta)
dalphab = np.zeros_like(dzeta)
dsb = np.zeros_like(ds)
sb = np.zeros_like(ds)
timeb = np.zeros_like(ds)
jparb = np.zeros_like(ds)
zetab = np.zeros_like(ds)
thetab = np.zeros_like(ds)
gammacb = np.zeros_like(ds)
for i in range(first_bounce,first_bounce+Nbounce):
    if (i == 0):
        color = first_color
    elif (i < len(indices) and i > 0):
        if (banana[i-1]):
            color = 'green'
        elif (trapped[i-1]):
            color = 'blue'
        elif (passing[i-1]):
            color = 'red'
    else:
        color = last_color
    length = len(gc_tys[int(indices[i-2]):int(indices[i]+1),0])
    points = np.zeros((length,3))
    points[:,0] = s_tys[int(indices[i-2]):int(indices[i]+1)]
    points[:,1] = thetas_tys[int(indices[i-2]):int(indices[i]+1)]
    points[:,2] = zetas_tys[int(indices[i-2]):int(indices[i]+1)]
    field.set_points(points)
    modB = field.modB()[:,0]
    iota = field.iota()[:,0]
    alpha = points[:,1] - iota*points[:,2]
    G = field.G()[:,0]
    I = field.I()[:,0]
    bdotgradzeta = modB/(G + iota*I)
    delta_zeta = points[1::,2]-points[0:-1,2]

    vpar = vpar_tys[int(indices[i-2]):(int(indices[i]+1))]
    vpar = 0.5*(vpar[1::] + vpar[0:-1])
    bdotgradzeta = 0.5*(bdotgradzeta[1::] + bdotgradzeta[0:-1])

    length = len(gc_tys[int(indices[i-2]):int(indices[i-1]+1),0])
    points = np.zeros((length,3))
    points[:,0] = s_tys[int(indices[i-2]):int(indices[i-1]+1)]
    points[:,1] = thetas_tys[int(indices[i-2]):int(indices[i-1]+1)]
    points[:,2] = zetas_tys[int(indices[i-2]):int(indices[i-1]+1)]
    field.set_points(points)

    R = field.R()[:,0]
    Z = field.Z()[:,0]
    nu = field.nu()[:,0]
    # cylindrical phi = zeta - nu
    phi = points[:,2] - nu
    X = R * np.cos(phi)
    Y = R * np.sin(phi)
    # Compute approximate Jpar integral using trapezoid rule
    delta_X = X[1::]-X[0:-1]
    delta_Y = Y[1::]-Y[0:-1]
    delta_Z = Z[1::]-Z[0:-1]
    delta_l_1 = np.sqrt(delta_X**2 + delta_Y**2 + delta_Z**2)
    vpar_1 = vpar_tys[int(indices[i-2]):(int(indices[i-1]+1))]
    vpar_1 = 0.5*(vpar_1[1::] + vpar_1[0:-1])
    delta_zeta_1 = points[-1,2]-points[0,2]

    length = len(gc_tys[int(indices[i-1]):int(indices[i]+1),0])
    points = np.zeros((length,3))
    points[:,0] = s_tys[int(indices[i-1]):int(indices[i]+1)]
    points[:,1] = thetas_tys[int(indices[i-1]):int(indices[i]+1)]
    points[:,2] = zetas_tys[int(indices[i-1]):int(indices[i]+1)]
    field.set_points(points)

    R = field.R()[:,0]
    Z = field.Z()[:,0]
    nu = field.nu()[:,0]
    # cylindrical phi = zeta - nu
    phi = points[:,2] - nu
    X = R * np.cos(phi)
    Y = R * np.sin(phi)
    # Compute approximate Jpar integral using trapezoid rule
    delta_X = X[1::]-X[0:-1]
    delta_Y = Y[1::]-Y[0:-1]
    delta_Z = Z[1::]-Z[0:-1]
    delta_l_2 = np.sqrt(delta_X**2 + delta_Y**2 + delta_Z**2)
    vpar_2 = vpar_tys[int(indices[i-1]):(int(indices[i]+1))]
    vpar_2 = 0.5*(vpar_2[1::] + vpar_2[0:-1])
    delta_zeta_2 = points[-1,2]-points[0,2]

    dzetab[i-2] = zetas_tys[int(indices[i])] - zetas_tys[int(indices[i-2])]
    dthetab[i-2] = thetas_tys[int(indices[i])] - thetas_tys[int(indices[i-2])]
    dalphab[i-2] = dthetab[i-2] - np.mean(iota)*dzetab[i-2]
    dsb[i-2] = s_tys[int(indices[i])] - s_tys[int(indices[i-2])]
    sb[i-2] = s_tys[int(indices[i-2])]
    zetab[i-2] = zetas_tys[int(indices[i])]
    thetab[i-2] = thetas_tys[int(indices[i])]
    timeb[i-2] = t_tys[int(indices[i-2])]
    gammacb[i-2] = dsb[i-2]/dalphab[i-2]
    jparb[i-2] = np.sign(delta_zeta_1)*np.sum(vpar_1 * delta_l_1) + np.sign(delta_zeta_2)*np.sum(vpar_2 * delta_l_2)
    plt.figure(5)
    plt.scatter(timeb[i-2],jparb[i-2]/vpar0,color=color,s=16)
    plt.figure(6)
    plt.scatter(timeb[i-2],np.abs(2*np.arctan(gammacb[i-2])/np.pi),color=color,s=16)

plt.figure(5)
plt.xlabel('time [s]')
plt.ylabel(r'$J_{\|\|}/v$ [m]')
plt.tight_layout()
plt.savefig(plotname+'_jpar.png')

plt.figure(6)
plt.xlabel('time [s]')
plt.ylabel(r'$|\gamma_{\mathrm{c}}|$')
plt.tight_layout()
plt.savefig(plotname+'_gammac.png')

